Phononic materials with effectively scale-separated hierarchical features using interpretable machine learning

Manipulating the dispersive characteristics of vibrational waves is beneficial for many applications, e.g., high-precision instruments. architected hierarchical phononic materials have sparked promise tunability of elastodynamic waves and vibrations over multiple frequency ranges. In this article, hierarchical unit-cells are obtained, where features at each length scale result in a band gap within a targeted frequency range. Our novel approach, the ``hierarchical unit-cell template method,'' is an interpretable machine-learning approach that uncovers global unit-cell shape/topology patterns corresponding to predefined band-gap objectives. A scale-separation effect is observed where the coarse-scale band-gap objective is mostly unaffected by the fine-scale features despite the closeness of their length scales, thus enabling an efficient hierarchical algorithm. Moreover, the hierarchical patterns revealed are not predefined or self-similar hierarchies as common in current hierarchical phononic materials. Thus, our approach offers a flexible and efficient method for the exploration of new regions in the hierarchical design space, extracting minimal effective patterns for inverse design in applications targeting multiple frequency ranges.

==> delete_unused_pdf_files.m <==
clear; close all;
isSafeguard = true;
ext_types = {'.pdf','.ai','.jpg','.png','.eps','.heic'};
magic_word = 'Yes.';

fig_folder_name = 'figures';
disp(['Assuming ''fig'' folder is called ''' fig_folder_name ''' in this LaTeX project.'])

% Load list of PDF files that get used
files_to_save_raw = fileread('utilized_pdf_files.txt');
files_to_save_raw = regexprep(files_to_save_raw,[fig_folder_name '/'],''); % strip the leading 'fig/' from each filename
files_to_save = strsplit(files_to_save_raw);

% Warn user that files are about to be deleted
warning('Files will be deleted by this script!!!')
disp(['Current directory is: ' newline cd newline newline])
disp(['List of files that will *not* be deleted: ' newline newline])
disp(files_to_save_raw)

for i = 1:length(ext_types)
    ext_type = ext_types{i};
    all_files = dir(['*' ext_type]);
    total_pdf_files = numel(all_files); % Count total number of PDF files found

    % Determine logical indices of which files to delete
    isDelete = ~ismember({all_files.name},files_to_save); % List the file for deletion if it is not a member of files_to_save

    % Display the information to the user
    number_to_delete = sum(isDelete); % Count the number of files to be deleted
    number_not_deleted = total_pdf_files - number_to_delete; % Calculate the number of files that will not be deleted
    disp(['Total number of ' ext_type ' files found: ', num2str(total_pdf_files)])
    disp(['Number of ' ext_type ' files to be deleted: ', num2str(number_to_delete)])
    disp(['Number of ' ext_type ' files that will not be deleted: ', num2str(number_not_deleted)])
    
    if ~isempty(all_files(isDelete))
        if ~isSafeguard
            response = magic_word;
        else
            response = input(['ARE YOU ABSOLUTELY SURE THAT YOU WANT TO DELETE FILES IN THIS FOLDER?' newline 'Type ''' magic_word ''' (case sensitive) below if you are sure, then press enter...'  newline newline]);
        end
        if strcmp(response,magic_word)
            delete(all_files(isDelete).name)
        end
    end
end
